All plus four point (A)dS graviton function using generalized on-shell recursion relation

This paper presents a calculation of the four gravitons amplitude in (Anti)-de Sitter space, focusing specifically on external gravitons with positive helicity. To achieve this, we employ a generalized recursion method that involves complexifying all external momentum of the graviton function, which results in the factorization of AdS graviton amplitudes and eliminates the need for Feynman-Witten diagrams. Our calculations were conducted in three boundary dimensions, with a particular emphasis on exploring cosmology and aiding the cosmological bootstrap program. To compute the expression, we utilized the three-dimensional spinor helicity formalism. The final expression was obtained by summing over residues of physical poles, and we present both symbolic and numerical results. Additionally, we discuss the advantages and limitations of this approach, and highlight potential opportunities for future research.

==> symbolicResult.m <==
(* ::Package:: *)

(*
k1 and so on denote the norms
\[Lambda]1 and so on denote the spinors
\[Lambda]b1 and so on denote the spinors with bar
ab[a,b] denote the angle bracket between a and b
sb[a,b] denote the square bracket between a and b
*)


allPlusHelicityFourGravitonAmplitude = 
   -1/8*(k1*k2*(k1^3 + k2^3 + k2^2*(k3 + k4) + k1^2*(3*k2 + k3 + k4) - 
        3*k2*(k3^2 + 4*k3*k4 + k4^2) + (k3 + k4)*(k3^2 + 4*k3*k4 + k4^2) + 
        k1*(3*k2^2 + 2*k2*(k3 + k4) - 3*(k3^2 + 4*k3*k4 + k4^2)))*
       ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b3, \[Lambda]b4]^2*
       (ab[\[Lambda]1, \[Lambda]2]^2*ab[\[Lambda]b1, \[Lambda]b2]*
         ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
         ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2 + 
        ab[\[Lambda]b1, \[Lambda]b2]^3*ab[\[Lambda]b1, \[Lambda]b4]*
         ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]1, \[Lambda]b3]^2*
         sb[\[Lambda]2, \[Lambda]b4]^2 + ab[\[Lambda]1, \[Lambda]2]*
         ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
         (-(ab[\[Lambda]b1, \[Lambda]b4]*(ab[\[Lambda]b1, \[Lambda]b3]*
                sb[\[Lambda]1, \[Lambda]b2] - ab[\[Lambda]b1, \[Lambda]b2]*
                sb[\[Lambda]1, \[Lambda]b3]) + ab[\[Lambda]b2, \[Lambda]b3]*
              ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1])^2 - 
          2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
           (ab[\[Lambda]b1, \[Lambda]b4]*(ab[\[Lambda]b1, \[Lambda]b3]*sb[
                \[Lambda]1, \[Lambda]b2] - 2*ab[\[Lambda]b1, \[Lambda]b2]*sb[
                \[Lambda]1, \[Lambda]b3]) + ab[\[Lambda]b2, \[Lambda]b3]*
             ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1])*
           sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b2]^2*
           ab[\[Lambda]b2, \[Lambda]b3]^2*sb[\[Lambda]2, \[Lambda]b4]^2)))/
      ((k1 + k2)*k3^2*(k1 + k2 - k3 - k4)^3*k4^2*ab[\[Lambda]1, \[Lambda]2]*
       ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
       (ab[\[Lambda]1, \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2] - 
         sb[\[Lambda]1, \[Lambda]b2]*sb[\[Lambda]2, \[Lambda]b1])^2) - 
    (ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*k1*k2 + ab[\[Lambda]1, \[Lambda]2]*
         ab[\[Lambda]b1, \[Lambda]b2])^2*(2*k1*k2 + 
       ab[\[Lambda]1, \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2])*
      (-(k1 + k2)^2 + k3^2 + 4*k3*k4 + k4^2 + ab[\[Lambda]1, \[Lambda]2]*
        ab[\[Lambda]b1, \[Lambda]b2])*ab[\[Lambda]b3, \[Lambda]b4]^2*
      ((-I)*ab[\[Lambda]1, \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*
         ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3] + 
        (-k1 - k2 + Sqrt[(k1 + k2)^2 - ab[\[Lambda]1, \[Lambda]2]*
             ab[\[Lambda]b1, \[Lambda]b2]])*(ab[\[Lambda]b1, \[Lambda]b4]*
           (-(ab[\[Lambda]b1, \[Lambda]b3]*sb[\[Lambda]1, \[Lambda]b2]) + 
            ab[\[Lambda]b1, \[Lambda]b2]*sb[\[Lambda]1, \[Lambda]b3]) - 
          ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
           sb[\[Lambda]2, \[Lambda]b1]))^2*
      (I*ab[\[Lambda]1, \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*
         ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3] + 
        (-k1 - k2 + Sqrt[(k1 + k2)^2 - ab[\[Lambda]1, \[Lambda]2]*
             ab[\[Lambda]b1, \[Lambda]b2]])*(ab[\[Lambda]b1, \[Lambda]b3]*
           ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2] + 
          ab[\[Lambda]b2, \[Lambda]b3]*(ab[\[Lambda]b2, \[Lambda]b4]*
             sb[\[Lambda]2, \[Lambda]b1] + ab[\[Lambda]b1, \[Lambda]b2]*
             sb[\[Lambda]2, \[Lambda]b4])))^2)/(512*k1^2*k2^2*k3^2*k4^2*
      Sqrt[(k1 + k2)^2 - ab[\[Lambda]1, \[Lambda]2]*ab[\[Lambda]b1, 
          \[Lambda]b2]]*(k1 + k2 - Sqrt[(k1 + k2)^2 - 
          ab[\[Lambda]1, \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]])^6*
      (k3 + k4 - Sqrt[(k1 + k2)^2 - ab[\[Lambda]1, \[Lambda]2]*
           ab[\[Lambda]b1, \[Lambda]b2]])^2*ab[\[Lambda]b1, \[Lambda]b4]^2*
      ab[\[Lambda]b2, \[Lambda]b3]^2*sb[\[Lambda]1, \[Lambda]b2]^2*
      sb[\[Lambda]2, \[Lambda]b1]^2) + 
    (k1*k3*(k1^3 + k2^3 + k3^3 + k3^2*k4 - 3*k3*k4^2 + k4^3 + 
       k1^2*(k2 + 3*k3 + k4) + k2^2*(-3*k3 + 5*k4) + 
       k1*(-3*k2^2 + 3*k3^2 + 2*k2*(k3 - 6*k4) + 2*k3*k4 - 3*k4^2) + 
       k2*(k3^2 - 12*k3*k4 + 5*k4^2))*ab[\[Lambda]b1, \[Lambda]b3]^2*
      ab[\[Lambda]b2, \[Lambda]b4]^2*(ab[\[Lambda]1, \[Lambda]3]^2*
        ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
        ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
        ab[\[Lambda]b3, \[Lambda]b4]^2 + ab[\[Lambda]b1, \[Lambda]b3]^3*
        ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
        sb[\[Lambda]1, \[Lambda]b2]^2*sb[\[Lambda]3, \[Lambda]b4]^2 + 
       ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
        ab[\[Lambda]b3, \[Lambda]b4]*
        ((ab[\[Lambda]b1, \[Lambda]b4]*(ab[\[Lambda]b1, \[Lambda]b3]*
              sb[\[Lambda]1, \[Lambda]b2] - ab[\[Lambda]b1, \[Lambda]b2]*
              sb[\[Lambda]1, \[Lambda]b3]) + ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^2 + 
         2*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
          (ab[\[Lambda]b1, \[Lambda]b4]*(2*ab[\[Lambda]b1, \[Lambda]b3]*
              sb[\[Lambda]1, \[Lambda]b2] - ab[\[Lambda]b1, \[Lambda]b2]*
              sb[\[Lambda]1, \[Lambda]b3]) + ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])*
          sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b3]^2*
          ab[\[Lambda]b2, \[Lambda]b3]^2*sb[\[Lambda]3, \[Lambda]b4]^2)))/
     (8*k2^2*(k1 + k3)*k4^2*(-k1 + k2 - k3 + k4)^3*ab[\[Lambda]1, \[Lambda]3]*
      ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
      (ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b3] - 
        sb[\[Lambda]1, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b1])^2) - 
    (ab[\[Lambda]b1, \[Lambda]b3]^2*(-4*k1*k3 + ab[\[Lambda]1, \[Lambda]3]*
         ab[\[Lambda]b1, \[Lambda]b3])^2*(2*k1*k3 + 
       ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b3])*
      (k2^2 - (k1 + k3)^2 + 4*k2*k4 + k4^2 + ab[\[Lambda]1, \[Lambda]3]*
        ab[\[Lambda]b1, \[Lambda]b3])*ab[\[Lambda]b2, \[Lambda]b4]^2*
      (I*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b3]*
         ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3] + 
        (-k1 - k3 + Sqrt[(k1 + k3)^2 - ab[\[Lambda]1, \[Lambda]3]*
             ab[\[Lambda]b1, \[Lambda]b3]])*(ab[\[Lambda]b1, \[Lambda]b4]*
           (ab[\[Lambda]b1, \[Lambda]b3]*sb[\[Lambda]1, \[Lambda]b2] - 
            ab[\[Lambda]b1, \[Lambda]b2]*sb[\[Lambda]1, \[Lambda]b3]) + 
          ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
           sb[\[Lambda]3, \[Lambda]b1]))^2*
      (I*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b3]*
         ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3] + 
        (-k1 - k3 + Sqrt[(k1 + k3)^2 - ab[\[Lambda]1, \[Lambda]3]*
             ab[\[Lambda]b1, \[Lambda]b3]])*
         (-(ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3]) + ab[\[Lambda]b2, \[Lambda]b3]*
           (ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1] + 
            ab[\[Lambda]b1, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b4])))^2)/
     (512*k1^2*k2^2*k3^2*k4^2*Sqrt[(k1 + k3)^2 - ab[\[Lambda]1, \[Lambda]3]*
         ab[\[Lambda]b1, \[Lambda]b3]]*
      (k1 + k3 - Sqrt[(k1 + k3)^2 - ab[\[Lambda]1, \[Lambda]3]*
           ab[\[Lambda]b1, \[Lambda]b3]])^6*
      (k2 + k4 - Sqrt[(k1 + k3)^2 - ab[\[Lambda]1, \[Lambda]3]*
           ab[\[Lambda]b1, \[Lambda]b3]])^2*ab[\[Lambda]b1, \[Lambda]b4]^2*
      ab[\[Lambda]b2, \[Lambda]b3]^2*sb[\[Lambda]1, \[Lambda]b3]^2*
      sb[\[Lambda]3, \[Lambda]b1]^2) - (ab[\[Lambda]b1, \[Lambda]b4]^2*
      ab[\[Lambda]b2, \[Lambda]b3]^2*
      (-4*k2*k3 + ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b2, \[Lambda]b3])^2*
      (2*k2*k3 + ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b2, \[Lambda]b3])*
      (k1^2 - (k2 + k3)^2 + 4*k1*k4 + k4^2 + ab[\[Lambda]2, \[Lambda]3]*
        ab[\[Lambda]b2, \[Lambda]b3])*
      ((-I)*ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b3]*
         ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] + 
        (k2 + k3 + Sqrt[(k2 + k3)^2 - ab[\[Lambda]2, \[Lambda]3]*
             ab[\[Lambda]b2, \[Lambda]b3]])*(ab[\[Lambda]b2, \[Lambda]b4]*
           (ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]2, \[Lambda]b1] + 
            ab[\[Lambda]b1, \[Lambda]b2]*sb[\[Lambda]2, \[Lambda]b3]) + 
          ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
           sb[\[Lambda]3, \[Lambda]b2]))^2*
      ((-I)*ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b3]*
         ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] + 
        (k2 + k3 + Sqrt[(k2 + k3)^2 - ab[\[Lambda]2, \[Lambda]3]*
             ab[\[Lambda]b2, \[Lambda]b3]])*(ab[\[Lambda]b1, \[Lambda]b2]*
           ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b3] + 
          ab[\[Lambda]b1, \[Lambda]b3]*(ab[\[Lambda]b3, \[Lambda]b4]*
             sb[\[Lambda]3, \[Lambda]b2] + ab[\[Lambda]b2, \[Lambda]b3]*
             sb[\[Lambda]3, \[Lambda]b4])))^2)/(512*k1^2*k2^2*k3^2*k4^2*
      ab[\[Lambda]b1, \[Lambda]b3]^2*Sqrt[(k2 + k3)^2 - 
        ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b2, \[Lambda]b3]]*
      (k2 + k3 + Sqrt[(k2 + k3)^2 - ab[\[Lambda]2, \[Lambda]3]*
           ab[\[Lambda]b2, \[Lambda]b3]])^6*
      (k1 + k4 + Sqrt[(k2 + k3)^2 - ab[\[Lambda]2, \[Lambda]3]*
           ab[\[Lambda]b2, \[Lambda]b3]])^2*ab[\[Lambda]b2, \[Lambda]b4]^2*
      sb[\[Lambda]2, \[Lambda]b3]^2*sb[\[Lambda]3, \[Lambda]b2]^2) - 
    (k2*k3*(k1^3 + k2^3 + k3^3 + k3^2*k4 - 3*k3*k4^2 + k4^3 + 
       k2^2*(3*k3 + k4) + k1^2*(-3*(k2 + k3) + 5*k4) + 
       k2*(3*k3^2 + 2*k3*k4 - 3*k4^2) + k1*(k2^2 + k3^2 + 2*k2*(k3 - 6*k4) - 
         12*k3*k4 + 5*k4^2))*ab[\[Lambda]b1, \[Lambda]b4]^2*
      ab[\[Lambda]b2, \[Lambda]b3]^2*(ab[\[Lambda]2, \[Lambda]3]^2*
        ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
        ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
        ab[\[Lambda]b3, \[Lambda]b4]^2 + ab[\[Lambda]b1, \[Lambda]b3]*
        ab[\[Lambda]b2, \[Lambda]b3]^3*ab[\[Lambda]b2, \[Lambda]b4]*
        sb[\[Lambda]2, \[Lambda]b1]^2*sb[\[Lambda]3, \[Lambda]b4]^2 - 
       ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
        ab[\[Lambda]b3, \[Lambda]b4]*
        ((ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^2 + 
         2*ab[\[Lambda]b2, \[Lambda]b3]*(ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b3] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b2])*(ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1] + ab[\[Lambda]b1, \[Lambda]b3]*
            sb[\[Lambda]3, \[Lambda]b4]) + ab[\[Lambda]b2, \[Lambda]b3]^2*
          (ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]2, \[Lambda]b1]^2 + 
           4*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1]*sb[\[Lambda]3, \[Lambda]b4] + 
           ab[\[Lambda]b1, \[Lambda]b3]^2*sb[\[Lambda]3, \[Lambda]b4]^2))))/
     (8*k1^2*(k2 + k3)*k4^2*(k1 - k2 - k3 + k4)^3*ab[\[Lambda]2, \[Lambda]3]*
      ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
      (ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b2, \[Lambda]b3] - 
        sb[\[Lambda]2, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b2])^2) - 
    ((I/128)*(k1 + k4)*(k1 + k2 - k3 + k4)*(k1 - k2 + k3 + k4)*
      ((k1 - k2 - k3 + k4)*(k1 + k2 - k3 + k4)*(k1 - k2 + k3 + k4)*
        (-k2^2 - 4*k2*k3 - k3^2 + (k1 + k4)^2) - 
       k1*k4*(2*(k1 - k2 - k3 + k4)*(k1 + k2 - k3 + k4)*(k1 - k2 + k3 + k4) + 
         ((-k2^2 - 4*k2*k3 - k3^2 + (k1 + k4)^2)*(k1^3 - (k2 - k3)^2*
             (k2 + k3) - 3*k1^2*(k2 + k3 - k4) + 3*(k2 - k3)^2*k4 - 
            3*(k2 + k3)*k4^2 + k4^3 + 3*k1*(k2^2 + (k3 - k4)^2 - 
              2*k2*(k3 + k4))))/(k1 + k4)^2))*ab[\[Lambda]b1, \[Lambda]b4]*
      ab[\[Lambda]b2, \[Lambda]b3]^2*
      ((-16*(-2*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] + 2*ab[\[Lambda]2, \[Lambda]3]*
            ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] + I*k1*ab[\[Lambda]b1, \[Lambda]b2]^
             2*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b4] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]*
            sb[\[Lambda]1, \[Lambda]b4]^2 - (2*I)*k1*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
             \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, 
             \[Lambda]b1] + (2*I)*k2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1] + 
           (2*I)*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]^
             2*ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1] - (2*I)*k4*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
             \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, 
             \[Lambda]b1] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b2] + I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b1] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b1] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b1] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b1] + 2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3]*sb[\[Lambda]4, \[Lambda]b1] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b2]*sb[\[Lambda]4, \[Lambda]b1] + 
           ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b1]^2 - 
           I*k1*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(
                -4*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b3]*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b2]*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b1]*Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(
                -4*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)])^2*
         (-2*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] + 2*ab[\[Lambda]2, \[Lambda]3]*
            ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] + I*k1*ab[\[Lambda]b1, \[Lambda]b2]^
             2*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b4] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]*
            sb[\[Lambda]1, \[Lambda]b4]^2 + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b2] - (2*I)*k1*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4] + (2*I)*k2*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4] + (2*I)*k3*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4] - (2*I)*k4*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4] + I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b1] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b1] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b1] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b1] + 2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3]*sb[\[Lambda]4, \[Lambda]b1] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b2]*sb[\[Lambda]4, \[Lambda]b1] + 
           ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b1]^2 - 
           I*k1*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(
                -4*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b3]*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b2]*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b1]*Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(
                -4*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)])^2*
         (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
           ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]1, \[Lambda]b4] + 
          ab[\[Lambda]b3, \[Lambda]b4]*(ab[\[Lambda]b2, \[Lambda]b3]*
             ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1] + 
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
             Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                   \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                 (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                    sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, 
                     \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^
                 2)])))/((ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, 
             \[Lambda]b3]*(ab[\[Lambda]b1, \[Lambda]b3]*sb[\[Lambda]1, 
               \[Lambda]b4] + 2*ab[\[Lambda]b2, \[Lambda]b4]*
              sb[\[Lambda]2, \[Lambda]b3]) + ab[\[Lambda]b3, \[Lambda]b4]*
            (ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
              sb[\[Lambda]4, \[Lambda]b1] - ab[\[Lambda]b1, \[Lambda]b3]*
              ab[\[Lambda]b1, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^
                  2*(-4*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, 
                    \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                    \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, 
                    \[Lambda]b4] + (ab[\[Lambda]b1, \[Lambda]b2]*
                     ab[\[Lambda]b1, \[Lambda]b3]*sb[\[Lambda]1, 
                      \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                     ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, 
                      \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*
                 ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^
                  2)]))^2*(ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]1, 
             \[Lambda]b4] + ab[\[Lambda]b3, \[Lambda]b4]*
            (ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
              sb[\[Lambda]4, \[Lambda]b1] + ab[\[Lambda]b1, \[Lambda]b3]*
              (2*ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b2] - 
               ab[\[Lambda]b1, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b2, 
                     \[Lambda]b3]^2*(-4*ab[\[Lambda]1, \[Lambda]4]*
                     ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                      \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                     ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, 
                      \[Lambda]b4] + (ab[\[Lambda]b1, \[Lambda]b2]*
                       ab[\[Lambda]b1, \[Lambda]b3]*sb[\[Lambda]1, 
                        \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                       ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, 
                        \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*
                   ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, 
                     \[Lambda]b4]^2)])))^2) + 
       (16*(-2*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] + 2*ab[\[Lambda]2, \[Lambda]3]*
            ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] + I*k1*ab[\[Lambda]b1, \[Lambda]b2]^
             2*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b4] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]*
            sb[\[Lambda]1, \[Lambda]b4]^2 - (2*I)*k1*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
             \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, 
             \[Lambda]b1] + (2*I)*k2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1] + 
           (2*I)*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]^
             2*ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1] - (2*I)*k4*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
             \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, 
             \[Lambda]b1] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b2] + I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b1] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b1] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b1] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b1] + 2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3]*sb[\[Lambda]4, \[Lambda]b1] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b2]*sb[\[Lambda]4, \[Lambda]b1] + 
           ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b1]^2 + 
           I*k1*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(
                -4*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b3]*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b2]*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b1]*Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(
                -4*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)])^2*
         (-2*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] + 2*ab[\[Lambda]2, \[Lambda]3]*
            ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] + I*k1*ab[\[Lambda]b1, \[Lambda]b2]^
             2*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b4] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]*
            sb[\[Lambda]1, \[Lambda]b4]^2 + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b2] - (2*I)*k1*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4] + (2*I)*k2*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4] + (2*I)*k3*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4] - (2*I)*k4*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4] + I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b1] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b1] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b1] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b1] + 2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3]*sb[\[Lambda]4, \[Lambda]b1] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b2]*sb[\[Lambda]4, \[Lambda]b1] + 
           ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b1]^2 + 
           I*k1*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(
                -4*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b3]*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b2]*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b1]*Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(
                -4*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                   sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)])^2*
         (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
           ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]1, \[Lambda]b4] + 
          ab[\[Lambda]b3, \[Lambda]b4]*(ab[\[Lambda]b2, \[Lambda]b3]*
             ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1] - 
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
             Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, 
                   \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                 (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
                    sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, 
                     \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^
                 2)])))/((ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, 
             \[Lambda]b3]*(ab[\[Lambda]b1, \[Lambda]b3]*sb[\[Lambda]1, 
               \[Lambda]b4] + 2*ab[\[Lambda]b2, \[Lambda]b4]*
              sb[\[Lambda]2, \[Lambda]b3]) + ab[\[Lambda]b3, \[Lambda]b4]*
            (ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
              sb[\[Lambda]4, \[Lambda]b1] + ab[\[Lambda]b1, \[Lambda]b3]*
              ab[\[Lambda]b1, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^
                  2*(-4*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, 
                    \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                    \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, 
                    \[Lambda]b4] + (ab[\[Lambda]b1, \[Lambda]b2]*
                     ab[\[Lambda]b1, \[Lambda]b3]*sb[\[Lambda]1, 
                      \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                     ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, 
                      \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*
                 ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^
                  2)]))^2*(ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]1, 
             \[Lambda]b4] + ab[\[Lambda]b3, \[Lambda]b4]*
            (ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
              sb[\[Lambda]4, \[Lambda]b1] + ab[\[Lambda]b1, \[Lambda]b3]*
              (2*ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b2] + 
               ab[\[Lambda]b1, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b2, 
                     \[Lambda]b3]^2*(-4*ab[\[Lambda]1, \[Lambda]4]*
                     ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                      \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                     ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, 
                      \[Lambda]b4] + (ab[\[Lambda]b1, \[Lambda]b2]*
                       ab[\[Lambda]b1, \[Lambda]b3]*sb[\[Lambda]1, 
                        \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
                       ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, 
                        \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*
                   ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, 
                     \[Lambda]b4]^2)])))^2)))/(k1^2*k2^2*k3^2*
      ((2*I)*k1 - (2*I)*k2 - (2*I)*k3 + (2*I)*k4)^3*k4^2*
      (k1 - k2 - k3 + k4)^4*ab[\[Lambda]b1, \[Lambda]b2]^2*
      ab[\[Lambda]b1, \[Lambda]b3]*(-4*k1^2 + 4*k2^2 + 8*k2*k3 + 4*k3^2 - 
       8*k1*k4 - 4*k4^2 - 4*ab[\[Lambda]2, \[Lambda]3]*
        ab[\[Lambda]b2, \[Lambda]b3])*ab[\[Lambda]b3, \[Lambda]b4]^3*
      Sqrt[(ab[\[Lambda]b2, \[Lambda]b3]^2*(-4*ab[\[Lambda]1, \[Lambda]4]*
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
           ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
           ab[\[Lambda]b3, \[Lambda]b4] + (ab[\[Lambda]b1, \[Lambda]b2]*
             ab[\[Lambda]b1, \[Lambda]b3]*sb[\[Lambda]1, \[Lambda]b4] + 
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
             sb[\[Lambda]4, \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*
         ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)]) - 
    ((I/128)*(k2 + k4)*(k1 + k2 - k3 + k4)*
      ((k1 - k2 + k3 - k4)*(k1 + k2 - k3 + k4)*(-k1 + k2 + k3 + k4)^2*
        (k1^2 + 4*k1*k3 + k3^2 - (k2 + k4)^2) + 
       k2*k4*(2*(k1 - k2 + k3 - k4)*(k1 + k2 - k3 + k4)*(-k1 + k2 + k3 + k4)^
           2 + ((k1 - k2 - k3 - k4)*(k1^2 + 4*k1*k3 + k3^2 - (k2 + k4)^2)*
           (k1^3 - (k2 - k3 + k4)^3 - k1^2*(3*k2 + k3 + 3*k4) + 
            k1*(3*k2^2 - k3^2 + 6*k3*k4 + 3*k4^2 + 6*k2*(k3 + k4))))/
          (k2 + k4)^2))*ab[\[Lambda]b1, \[Lambda]b3]^2*
      ab[\[Lambda]b2, \[Lambda]b4]*
      ((16*(-2*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
           2*ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] - (2*I)*k1*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
             \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, 
             \[Lambda]b2] + (2*I)*k2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2] - 
           (2*I)*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^
             2*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2] + (2*I)*k4*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
             \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, 
             \[Lambda]b2] - I*k1*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b4] + 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b4] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]1, \[Lambda]b3]*
            sb[\[Lambda]2, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            sb[\[Lambda]2, \[Lambda]b4]^2 - ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b1] + I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b2] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b2] + I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b2] - 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b2] - ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3]*
            sb[\[Lambda]4, \[Lambda]b2] - 2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1]*sb[\[Lambda]4, \[Lambda]b2] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b2]^2 - 
           I*k1*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(
                4*ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b1]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b2]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(
                4*ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)])^2*
         (-2*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
           2*ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] - I*k1*ab[\[Lambda]b1, \[Lambda]b2]^
             2*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b4] + 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b4] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]1, \[Lambda]b3]*
            sb[\[Lambda]2, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            sb[\[Lambda]2, \[Lambda]b4]^2 - ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b1] - (2*I)*k1*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, 
             \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, 
             \[Lambda]b4] + (2*I)*k2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b4] - 
           (2*I)*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^
             2*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4] + (2*I)*k4*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, 
             \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, 
             \[Lambda]b4] + I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b2] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b2] + I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b2] - 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b2] - ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3]*
            sb[\[Lambda]4, \[Lambda]b2] - 2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1]*sb[\[Lambda]4, \[Lambda]b2] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b2]^2 - 
           I*k1*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(
                4*ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b1]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b2]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(
                4*ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)])^2*
         (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
           ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]2, \[Lambda]b4] - 
          ab[\[Lambda]b3, \[Lambda]b4]*(ab[\[Lambda]b1, \[Lambda]b3]*
             ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2] + 
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
             Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                   \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                   \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                 (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                    sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, 
                     \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, 
                     \[Lambda]b2])^2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*
                ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^
                 2)])))/((ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*(2*ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]1, 
               \[Lambda]b3] + ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]2, 
               \[Lambda]b4]) + ab[\[Lambda]b3, \[Lambda]b4]*
            (-(ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*sb[
                \[Lambda]4, \[Lambda]b2]) + ab[\[Lambda]b2, \[Lambda]b3]*
              ab[\[Lambda]b2, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^
                  2*(4*ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b1, 
                    \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                    \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, 
                    \[Lambda]b4] + (ab[\[Lambda]b1, \[Lambda]b2]*
                     ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]2, 
                      \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                     ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, 
                      \[Lambda]b2])^2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*
                 ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^
                  2)]))^2*(ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]2, 
             \[Lambda]b4] + ab[\[Lambda]b3, \[Lambda]b4]*
            (-(ab[\[Lambda]b1, \[Lambda]b3]*(2*ab[\[Lambda]b2, \[Lambda]b3]*
                 sb[\[Lambda]3, \[Lambda]b1] + ab[\[Lambda]b1, \[Lambda]b4]*
                 sb[\[Lambda]4, \[Lambda]b2])) + ab[\[Lambda]b2, \[Lambda]b3]*
              ab[\[Lambda]b2, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^
                  2*(4*ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b1, 
                    \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                    \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, 
                    \[Lambda]b4] + (ab[\[Lambda]b1, \[Lambda]b2]*
                     ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]2, 
                      \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                     ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, 
                      \[Lambda]b2])^2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*
                 ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^
                  2)]))^2) - 
       (16*(-2*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
           2*ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] - (2*I)*k1*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
             \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, 
             \[Lambda]b2] + (2*I)*k2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2] - 
           (2*I)*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^
             2*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2] + (2*I)*k4*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
             \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, 
             \[Lambda]b2] - I*k1*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b4] + 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b4] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]1, \[Lambda]b3]*
            sb[\[Lambda]2, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            sb[\[Lambda]2, \[Lambda]b4]^2 - ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b1] + I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b2] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b2] + I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b2] - 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b2] - ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3]*
            sb[\[Lambda]4, \[Lambda]b2] - 2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1]*sb[\[Lambda]4, \[Lambda]b2] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b2]^2 + 
           I*k1*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(
                4*ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b1]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b2]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(
                4*ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)])^2*
         (-2*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
           2*ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] - I*k1*ab[\[Lambda]b1, \[Lambda]b2]^
             2*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b4] + 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b4] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]1, \[Lambda]b3]*
            sb[\[Lambda]2, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            sb[\[Lambda]2, \[Lambda]b4]^2 - ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b1] - (2*I)*k1*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, 
             \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, 
             \[Lambda]b4] + (2*I)*k2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b4] - 
           (2*I)*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^
             2*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4] + (2*I)*k4*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, 
             \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, 
             \[Lambda]b4] + I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b2] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b2] + I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b2] - 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b2] - ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3]*
            sb[\[Lambda]4, \[Lambda]b2] - 2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1]*sb[\[Lambda]4, \[Lambda]b2] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b2]^2 + 
           I*k1*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(
                4*ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b1]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b2]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(
                4*ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)])^2*
         (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
           ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]2, \[Lambda]b4] + 
          ab[\[Lambda]b3, \[Lambda]b4]*(-(ab[\[Lambda]b1, \[Lambda]b3]*
              ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2]) + 
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
             Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, 
                   \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                   \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                 (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
                    sb[\[Lambda]2, \[Lambda]b4] - ab[\[Lambda]b1, 
                     \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, 
                     \[Lambda]b2])^2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*
                ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^
                 2)])))/((ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*(2*ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]1, 
               \[Lambda]b3] + ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]2, 
               \[Lambda]b4]) - ab[\[Lambda]b3, \[Lambda]b4]*
            (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
              sb[\[Lambda]4, \[Lambda]b2] + ab[\[Lambda]b2, \[Lambda]b3]*
              ab[\[Lambda]b2, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^
                  2*(4*ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b1, 
                    \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                    \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, 
                    \[Lambda]b4] + (ab[\[Lambda]b1, \[Lambda]b2]*
                     ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]2, 
                      \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                     ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, 
                      \[Lambda]b2])^2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*
                 ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^
                  2)]))^2*(ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]2, 
             \[Lambda]b4] - ab[\[Lambda]b3, \[Lambda]b4]*
            (ab[\[Lambda]b1, \[Lambda]b3]*(2*ab[\[Lambda]b2, \[Lambda]b3]*
                sb[\[Lambda]3, \[Lambda]b1] + ab[\[Lambda]b1, \[Lambda]b4]*
                sb[\[Lambda]4, \[Lambda]b2]) + ab[\[Lambda]b2, \[Lambda]b3]*
              ab[\[Lambda]b2, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^
                  2*(4*ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b1, 
                    \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                    \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, 
                    \[Lambda]b4] + (ab[\[Lambda]b1, \[Lambda]b2]*
                     ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]2, 
                      \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b4]*
                     ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, 
                      \[Lambda]b2])^2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*
                 ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^
                  2)]))^2)))/(k1^2*k2^2*k3^2*(k1 - k2 + k3 - k4)^4*
      ((2*I)*k1 - (2*I)*k2 + (2*I)*k3 - (2*I)*k4)^3*k4^2*
      ab[\[Lambda]b1, \[Lambda]b2]^2*(4*k1^2 - 4*k2^2 + 8*k1*k3 + 4*k3^2 - 
       8*k2*k4 - 4*k4^2 - 4*ab[\[Lambda]1, \[Lambda]3]*
        ab[\[Lambda]b1, \[Lambda]b3])*ab[\[Lambda]b2, \[Lambda]b3]*
      ab[\[Lambda]b3, \[Lambda]b4]^3*
      Sqrt[(ab[\[Lambda]b1, \[Lambda]b3]^2*(4*ab[\[Lambda]2, \[Lambda]4]*
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
           ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
           ab[\[Lambda]b3, \[Lambda]b4] + (ab[\[Lambda]b1, \[Lambda]b2]*
             ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]2, \[Lambda]b4] - 
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
             sb[\[Lambda]4, \[Lambda]b2])^2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*
         ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)]) - 
    ((I/128)*(k2 + k3)*(k1 + k2 + k3 - k4)*(-k1 + k2 + k3 + k4)*
      ((k1 + k2 + k3 - k4)*(k1 - k2 - k3 + k4)*(-k1 + k2 + k3 + k4)*
        (k1^2 - (k2 + k3)^2 + 4*k1*k4 + k4^2) + 
       k2*k3*(2*(k1 + k2 + k3 - k4)*(k1 - k2 - k3 + k4)*(-k1 + k2 + k3 + 
           k4) - ((-k1^2 + (k2 + k3)^2 - 4*k1*k4 - k4^2)*
           (-k1^3 + (k2 + k3 - k4)^3 + k1^2*(3*(k2 + k3) + k4) + 
            k1*(-3*(k2 + k3)^2 - 6*(k2 + k3)*k4 + k4^2)))/(k2 + k3)^2))*
      ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b3]*
      ((-16*(ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
           ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b3] + 
          ab[\[Lambda]b3, \[Lambda]b4]*(ab[\[Lambda]b1, \[Lambda]b3]*
             ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2] + 
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
             Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                   \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                   \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                 (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                    sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, 
                     \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, 
                     \[Lambda]b2])^2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*
                ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^
                 2)]))*(2*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] - 2*ab[\[Lambda]2, \[Lambda]3]*
            ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
           (2*I)*k1*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2] - (2*I)*k2*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2] - (2*I)*k3*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2] + (2*I)*k4*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2] + I*k1*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b3] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b3] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            sb[\[Lambda]2, \[Lambda]b3]^2 + I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b2] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b2] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b2] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b2] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b2] + 2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b2] + 
           ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b2]^2 - 
           I*k1*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(
                -4*ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b2]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(
                -4*ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3]*sb[\[Lambda]4, \[Lambda]b1] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b2]*sb[\[Lambda]4, \[Lambda]b1] - 
           ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]^2*Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^
                2*(-4*ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)]*
            sb[\[Lambda]4, \[Lambda]b1])^2*
         (2*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] - 
           2*ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] + I*k1*ab[\[Lambda]b1, \[Lambda]b2]^
             2*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b3] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b3] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            sb[\[Lambda]2, \[Lambda]b3]^2 + I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b2] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b2] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b2] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b2] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b2] + 2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b2] + 
           ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b2]^2 - 
           I*k1*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(
                -4*ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b2]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(
                -4*ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3]*sb[\[Lambda]4, \[Lambda]b1] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b2]*sb[\[Lambda]4, \[Lambda]b1] - 
           ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]^2*Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^
                2*(-4*ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)]*
            sb[\[Lambda]4, \[Lambda]b1] + (2*I)*k1*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, 
             \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, 
             \[Lambda]b3] - (2*I)*k2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3] - 
           (2*I)*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]^
             2*ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]4, \[Lambda]b3] + (2*I)*k4*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, 
             \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, 
             \[Lambda]b3])^2)/((ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b4]*(2*ab[\[Lambda]b1, \[Lambda]b3]*
              sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
              sb[\[Lambda]2, \[Lambda]b3]) + ab[\[Lambda]b3, \[Lambda]b4]*
            (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
              sb[\[Lambda]3, \[Lambda]b2] - ab[\[Lambda]b2, \[Lambda]b3]*
              ab[\[Lambda]b2, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^
                  2*(-4*ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b1, 
                    \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, 
                    \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, 
                    \[Lambda]b4] + (ab[\[Lambda]b1, \[Lambda]b2]*
                     ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                      \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                     ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, 
                      \[Lambda]b2])^2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*
                 ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^
                  2)]))^2*(ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
             \[Lambda]b3] + ab[\[Lambda]b3, \[Lambda]b4]*
            (-(ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*Sqrt[
                (ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                     \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                    ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, 
                     \[Lambda]b4] + (ab[\[Lambda]b1, \[Lambda]b2]*
                      ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                       \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                      ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, 
                       \[Lambda]b2])^2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*
                  ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^
                   2)]) + ab[\[Lambda]b1, \[Lambda]b4]*(ab[\[Lambda]b1, 
                 \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b2] + 2*ab[\[Lambda]b2, 
                 \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])))^2) + 
       (16*(ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
           ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b3] + 
          ab[\[Lambda]b3, \[Lambda]b4]*(ab[\[Lambda]b1, \[Lambda]b3]*
             ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2] - 
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
             Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                   \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                   \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                 (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                    sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, 
                     \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, 
                     \[Lambda]b2])^2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*
                ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^
                 2)]))*(2*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] - 2*ab[\[Lambda]2, \[Lambda]3]*
            ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
           (2*I)*k1*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2] - (2*I)*k2*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2] - (2*I)*k3*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2] + (2*I)*k4*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2] + I*k1*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b3] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b3] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            sb[\[Lambda]2, \[Lambda]b3]^2 + I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b2] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b2] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b2] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b2] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b2] + 2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b2] + 
           ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b2]^2 + 
           I*k1*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(
                -4*ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b2]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(
                -4*ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3]*sb[\[Lambda]4, \[Lambda]b1] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b2]*sb[\[Lambda]4, \[Lambda]b1] + 
           ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]^2*Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^
                2*(-4*ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)]*
            sb[\[Lambda]4, \[Lambda]b1])^2*
         (2*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] - 
           2*ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] + I*k1*ab[\[Lambda]b1, \[Lambda]b2]^
             2*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b3] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b3] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            sb[\[Lambda]2, \[Lambda]b3]^2 + I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b2] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b2] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b2] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b2] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b2] + 2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b2] + 
           ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b2]^2 + 
           I*k1*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(
                -4*ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b2]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(
                -4*ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b3]*sb[\[Lambda]4, \[Lambda]b1] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b2]*sb[\[Lambda]4, \[Lambda]b1] + 
           ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]^2*Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^
                2*(-4*ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                   sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b2])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)]*
            sb[\[Lambda]4, \[Lambda]b1] + (2*I)*k1*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, 
             \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, 
             \[Lambda]b3] - (2*I)*k2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3] - 
           (2*I)*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]^
             2*ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]4, \[Lambda]b3] + (2*I)*k4*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, 
             \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, 
             \[Lambda]b3])^2)/((ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b4]*(2*ab[\[Lambda]b1, \[Lambda]b3]*
              sb[\[Lambda]1, \[Lambda]b4] + ab[\[Lambda]b2, \[Lambda]b4]*
              sb[\[Lambda]2, \[Lambda]b3]) + ab[\[Lambda]b3, \[Lambda]b4]*
            (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
              sb[\[Lambda]3, \[Lambda]b2] + ab[\[Lambda]b2, \[Lambda]b3]*
              ab[\[Lambda]b2, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^
                  2*(-4*ab[\[Lambda]2, \[Lambda]3]*ab[\[Lambda]b1, 
                    \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, 
                    \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, 
                    \[Lambda]b4] + (ab[\[Lambda]b1, \[Lambda]b2]*
                     ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                      \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b3]*
                     ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, 
                      \[Lambda]b2])^2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*
                 ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^
                  2)]))^2*(ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
             \[Lambda]b3] + ab[\[Lambda]b3, \[Lambda]b4]*
            (ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
              Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, 
                    \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                    \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                    \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                  (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
                     sb[\[Lambda]2, \[Lambda]b3] + ab[\[Lambda]b1, 
                      \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
                     sb[\[Lambda]3, \[Lambda]b2])^2))/(ab[\[Lambda]b2, 
                   \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]^2*
                 ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
             ab[\[Lambda]b1, \[Lambda]b4]*(ab[\[Lambda]b1, \[Lambda]b3]*
                sb[\[Lambda]3, \[Lambda]b2] + 2*ab[\[Lambda]b2, \[Lambda]b4]*
                sb[\[Lambda]4, \[Lambda]b1])))^2)))/
     (k1^2*k2^2*k3^2*((2*I)*k1 - (2*I)*k2 - (2*I)*k3 + (2*I)*k4)^3*k4^2*
      (k1 - k2 - k3 + k4)^4*ab[\[Lambda]b1, \[Lambda]b2]^2*
      (4*k1^2 - 4*k2^2 - 8*k2*k3 - 4*k3^2 + 8*k1*k4 + 4*k4^2 - 
       4*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b4])*
      ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^3*
      Sqrt[(ab[\[Lambda]b1, \[Lambda]b4]^2*(-4*ab[\[Lambda]2, \[Lambda]3]*
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
           ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
           ab[\[Lambda]b3, \[Lambda]b4] + (ab[\[Lambda]b1, \[Lambda]b2]*
             ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b3] + 
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
             sb[\[Lambda]3, \[Lambda]b2])^2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*
         ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)]) - 
    ((I/128)*(k1 + k3)*(k1 + k2 + k3 - k4)*(k1 - k2 + k3 + k4)*
      ((k1 - k2 + k3 - k4)*(k1 + k2 + k3 - k4)*(k1 - k2 + k3 + k4)*
        (-k2^2 + (k1 + k3)^2 - 4*k2*k4 - k4^2) - 
       k1*k3*(2*(k1 - k2 + k3 - k4)*(k1 + k2 + k3 - k4)*(k1 - k2 + k3 + k4) + 
         ((-k2^2 + (k1 + k3)^2 - 4*k2*k4 - k4^2)*((k1 - k2 + k3)^3 - 
            (3*k1^2 - k2^2 + 6*k2*k3 + 3*k3^2 + 6*k1*(k2 + k3))*k4 + 
            (3*k1 + k2 + 3*k3)*k4^2 - k4^3))/(k1 + k3)^2))*
      ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
      ((16*(ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
           ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3] - 
          ab[\[Lambda]b3, \[Lambda]b4]*(ab[\[Lambda]b2, \[Lambda]b3]*
             ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1] + 
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
             Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                 (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^
                 2)]))*(2*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
             \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
             \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] - 
           2*ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4] - 
           I*k1*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3] + I*k2*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3] - 
           I*k3*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3] + I*k4*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3] + 
           ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3]^2 + 
           (2*I)*k1*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1] - (2*I)*k2*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1] + (2*I)*k3*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1] - (2*I)*k4*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3]*
            sb[\[Lambda]2, \[Lambda]b4] + I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b1] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1] + I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b1] - 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1] - 2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b1] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1] + 
           ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b1]^2 - 
           I*k1*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3]*Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(
                4*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                 ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1]*Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(
                4*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                 ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3]*sb[\[Lambda]4, \[Lambda]b2] + 
           ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1]*sb[\[Lambda]4, \[Lambda]b2] - 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]^2*Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^
                2*(4*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                 ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)]*
            sb[\[Lambda]4, \[Lambda]b2])^2*
         (2*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] - 2*ab[\[Lambda]2, \[Lambda]4]*
            ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4] - I*k1*ab[\[Lambda]b1, \[Lambda]b2]^
             2*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3] + 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3]^2 + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3]*
            sb[\[Lambda]2, \[Lambda]b4] + I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b1] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1] + I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b1] - 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1] - 2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b1] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1] + 
           ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b1]^2 - 
           I*k1*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3]*Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(
                4*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                 ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1]*Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(
                4*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                 ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3]*sb[\[Lambda]4, \[Lambda]b2] + 
           ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1]*sb[\[Lambda]4, \[Lambda]b2] - 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]^2*Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^
                2*(4*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                 ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)]*
            sb[\[Lambda]4, \[Lambda]b2] + (2*I)*k1*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]4, \[Lambda]b3] - (2*I)*k2*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]4, \[Lambda]b3] + (2*I)*k3*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]4, \[Lambda]b3] - (2*I)*k4*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]4, \[Lambda]b3])^2)/
        ((ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
            (ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3] + 
             2*ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]2, \[Lambda]b4]) + 
           ab[\[Lambda]b3, \[Lambda]b4]*(-(ab[\[Lambda]b2, \[Lambda]b3]*ab[
                \[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1]) + 
             ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
              Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                    \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                    \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                    \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                  (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                     sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, 
                      \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
                     sb[\[Lambda]3, \[Lambda]b1])^2))/(ab[\[Lambda]b1, 
                   \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]^2*
                 ab[\[Lambda]b3, \[Lambda]b4]^2)]))^2*
         (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3] + 
           ab[\[Lambda]b3, \[Lambda]b4]*(ab[\[Lambda]b1, \[Lambda]b3]*
              ab[\[Lambda]b1, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^
                  2*(4*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, 
                    \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                    \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, 
                    \[Lambda]b4] + (ab[\[Lambda]b1, \[Lambda]b2]*
                     ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]1, 
                      \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                     ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, 
                      \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*
                 ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^
                  2)] - ab[\[Lambda]b2, \[Lambda]b4]*(ab[\[Lambda]b2, 
                 \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b1] + 2*ab[\[Lambda]b1, 
                 \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])))^2) - 
       (16*(ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
           ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3] + 
          ab[\[Lambda]b3, \[Lambda]b4]*(-(ab[\[Lambda]b2, \[Lambda]b3]*
              ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1]) + 
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
             Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                 (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^
                 2)]))*(2*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
             \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
             \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] - 
           2*ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4] - 
           I*k1*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3] + I*k2*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3] - 
           I*k3*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3] + I*k4*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3] + 
           ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3]^2 + 
           (2*I)*k1*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1] - (2*I)*k2*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1] + (2*I)*k3*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1] - (2*I)*k4*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3]*
            sb[\[Lambda]2, \[Lambda]b4] + I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b1] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1] + I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b1] - 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1] - 2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b1] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1] + 
           ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b1]^2 + 
           I*k1*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3]*Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(
                4*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                 ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1]*Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(
                4*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                 ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3]*sb[\[Lambda]4, \[Lambda]b2] + 
           ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1]*sb[\[Lambda]4, \[Lambda]b2] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]^2*Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^
                2*(4*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                 ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)]*
            sb[\[Lambda]4, \[Lambda]b2])^2*
         (2*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] - 2*ab[\[Lambda]2, \[Lambda]4]*
            ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4] - I*k1*ab[\[Lambda]b1, \[Lambda]b2]^
             2*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3] + 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3]^2 + ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3]*
            sb[\[Lambda]2, \[Lambda]b4] + I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b1] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1] + I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b1] - 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1] - 2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b1] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1] + 
           ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b1]^2 + 
           I*k1*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3]*Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(
                4*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                 ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                  \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                  \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                  \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1]*Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(
                4*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                 ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3]*sb[\[Lambda]4, \[Lambda]b2] + 
           ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1]*sb[\[Lambda]4, \[Lambda]b2] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]^2*Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^
                2*(4*ab[\[Lambda]1, \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                 ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                 ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                   sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, \[Lambda]b3]*
                   ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1])^
                 2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)]*
            sb[\[Lambda]4, \[Lambda]b2] + (2*I)*k1*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]4, \[Lambda]b3] - (2*I)*k2*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]4, \[Lambda]b3] + (2*I)*k3*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]4, \[Lambda]b3] - (2*I)*k4*ab[\[Lambda]b1, 
             \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]4, \[Lambda]b3])^2)/
        ((ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b2, \[Lambda]b4]*
            (ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3] + 
             2*ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]2, \[Lambda]b4]) - 
           ab[\[Lambda]b3, \[Lambda]b4]*(ab[\[Lambda]b2, \[Lambda]b3]*
              ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1] + 
             ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
              Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                    \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                    \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                    \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
                  (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                     sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, 
                      \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
                     sb[\[Lambda]3, \[Lambda]b1])^2))/(ab[\[Lambda]b1, 
                   \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]^2*
                 ab[\[Lambda]b3, \[Lambda]b4]^2)]))^2*
         (ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3] - 
           ab[\[Lambda]b3, \[Lambda]b4]*(ab[\[Lambda]b2, \[Lambda]b3]*
              ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1] + 
             ab[\[Lambda]b1, \[Lambda]b4]*(ab[\[Lambda]b1, \[Lambda]b3]*
                Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                      \[Lambda]3]*ab[\[Lambda]b1, \[Lambda]b2]*
                     ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                      \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
                     ab[\[Lambda]b3, \[Lambda]b4] + (ab[\[Lambda]b1, 
                        \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
                       sb[\[Lambda]1, \[Lambda]b3] - ab[\[Lambda]b2, 
                        \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
                       sb[\[Lambda]3, \[Lambda]b1])^2))/(ab[\[Lambda]b1, 
                     \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]^2*
                   ab[\[Lambda]b3, \[Lambda]b4]^2)] + 2*ab[\[Lambda]b2, 
                 \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])))^2)))/
     (k1^2*k2^2*k3^2*(k1 - k2 + k3 - k4)^4*((2*I)*k1 - (2*I)*k2 + (2*I)*k3 - 
        (2*I)*k4)^3*k4^2*ab[\[Lambda]b1, \[Lambda]b2]^2*
      ab[\[Lambda]b1, \[Lambda]b4]*(-4*k1^2 + 4*k2^2 - 8*k1*k3 - 4*k3^2 + 
       8*k2*k4 + 4*k4^2 - 4*ab[\[Lambda]2, \[Lambda]4]*
        ab[\[Lambda]b2, \[Lambda]b4])*ab[\[Lambda]b3, \[Lambda]b4]^3*
      Sqrt[(ab[\[Lambda]b2, \[Lambda]b4]^2*(4*ab[\[Lambda]1, \[Lambda]3]*
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
           ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
           ab[\[Lambda]b3, \[Lambda]b4] + (ab[\[Lambda]b1, \[Lambda]b2]*
             ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b3] - 
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
             sb[\[Lambda]3, \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b3]^2*
         ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)]) + 
    (ab[\[Lambda]b1, \[Lambda]b4]^2*(k1^2 - k2^2 - 4*k2*k3 - k3^2 + 2*k1*k4 + 
       k4^2 - ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b4])*
      (-4*k1*k4 + ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b4])^2*
      (2*k1*k4 + ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b4])*
      ab[\[Lambda]b2, \[Lambda]b3]^2*
      (I*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*
         ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4] + 
        (-k1 - k4 + Sqrt[(k1 + k4)^2 - ab[\[Lambda]1, \[Lambda]4]*
             ab[\[Lambda]b1, \[Lambda]b4]])*(ab[\[Lambda]b1, \[Lambda]b3]*
           (ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2] - 
            ab[\[Lambda]b1, \[Lambda]b2]*sb[\[Lambda]1, \[Lambda]b4]) - 
          ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
           sb[\[Lambda]4, \[Lambda]b1]))^2*
      (I*ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*
         ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4] + 
        (-k1 - k4 + Sqrt[(k1 + k4)^2 - ab[\[Lambda]1, \[Lambda]4]*
             ab[\[Lambda]b1, \[Lambda]b4]])*
         (-(ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            sb[\[Lambda]1, \[Lambda]b4]) + ab[\[Lambda]b2, \[Lambda]b4]*
           (-(ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1]) + 
            ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])))^2)/
     (512*k1^2*k2^2*k3^2*k4^2*ab[\[Lambda]b1, \[Lambda]b3]^2*
      Sqrt[(k1 + k4)^2 - ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, 
          \[Lambda]b4]]*(k2 + k3 - Sqrt[(k1 + k4)^2 - 
          ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b4]])^2*
      (k1 + k4 - Sqrt[(k1 + k4)^2 - ab[\[Lambda]1, \[Lambda]4]*
           ab[\[Lambda]b1, \[Lambda]b4]])^6*ab[\[Lambda]b2, \[Lambda]b4]^2*
      sb[\[Lambda]1, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b1]^2) - 
    (ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b3, \[Lambda]b4]^2*
      (-4*k3*k4 + ab[\[Lambda]3, \[Lambda]4]*ab[\[Lambda]b3, \[Lambda]b4])^2*
      (2*k3*k4 + ab[\[Lambda]3, \[Lambda]4]*ab[\[Lambda]b3, \[Lambda]b4])*
      (k1^2 + 4*k1*k2 + k2^2 - (k3 + k4)^2 + ab[\[Lambda]3, \[Lambda]4]*
        ab[\[Lambda]b3, \[Lambda]b4])*
      ((-I)*ab[\[Lambda]3, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b4]*
         ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
        (k3 + k4 + Sqrt[(k3 + k4)^2 - ab[\[Lambda]3, \[Lambda]4]*
             ab[\[Lambda]b3, \[Lambda]b4]])*(ab[\[Lambda]b2, \[Lambda]b3]*
           (ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1] + 
            ab[\[Lambda]b1, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b4]) + 
          ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
           sb[\[Lambda]4, \[Lambda]b3]))^2*
      (I*ab[\[Lambda]3, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b4]*
         ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4] + 
        (k3 + k4 + Sqrt[(k3 + k4)^2 - ab[\[Lambda]3, \[Lambda]4]*
             ab[\[Lambda]b3, \[Lambda]b4]])*
         (-(ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            sb[\[Lambda]3, \[Lambda]b4]) + ab[\[Lambda]b1, \[Lambda]b4]*
           (ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2] - 
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])))^2)/
     (512*k1^2*k2^2*k3^2*k4^2*ab[\[Lambda]b1, \[Lambda]b4]^2*
      ab[\[Lambda]b2, \[Lambda]b3]^2*Sqrt[(k3 + k4)^2 - 
        ab[\[Lambda]3, \[Lambda]4]*ab[\[Lambda]b3, \[Lambda]b4]]*
      (k1 + k2 + Sqrt[(k3 + k4)^2 - ab[\[Lambda]3, \[Lambda]4]*
           ab[\[Lambda]b3, \[Lambda]b4]])^2*
      (k3 + k4 + Sqrt[(k3 + k4)^2 - ab[\[Lambda]3, \[Lambda]4]*
           ab[\[Lambda]b3, \[Lambda]b4]])^6*sb[\[Lambda]3, \[Lambda]b4]^2*
      sb[\[Lambda]4, \[Lambda]b3]^2) - (ab[\[Lambda]b1, \[Lambda]b3]^2*
      ab[\[Lambda]b2, \[Lambda]b4]^2*
      (-4*k2*k4 + ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b2, \[Lambda]b4])^2*
      (2*k2*k4 + ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b2, \[Lambda]b4])*
      (k1^2 - k2^2 + 4*k1*k3 + k3^2 - 2*k2*k4 - k4^2 + 
       ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b2, \[Lambda]b4])*
      ((-I)*ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b4]*
         ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] + 
        (k2 + k4 + Sqrt[(k2 + k4)^2 - ab[\[Lambda]2, \[Lambda]4]*
             ab[\[Lambda]b2, \[Lambda]b4]])*(ab[\[Lambda]b2, \[Lambda]b3]*
           (ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1] + 
            ab[\[Lambda]b1, \[Lambda]b2]*sb[\[Lambda]2, \[Lambda]b4]) - 
          ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
           sb[\[Lambda]4, \[Lambda]b2]))^2*
      ((-I)*ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b4]*
         ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] + 
        (k2 + k4 + Sqrt[(k2 + k4)^2 - ab[\[Lambda]2, \[Lambda]4]*
             ab[\[Lambda]b2, \[Lambda]b4]])*(ab[\[Lambda]b1, \[Lambda]b2]*
           ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]2, \[Lambda]b4] + 
          ab[\[Lambda]b1, \[Lambda]b4]*(-(ab[\[Lambda]b3, \[Lambda]b4]*
              sb[\[Lambda]4, \[Lambda]b2]) + ab[\[Lambda]b2, \[Lambda]b4]*
             sb[\[Lambda]4, \[Lambda]b3])))^2)/(512*k1^2*k2^2*k3^2*k4^2*
      ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b3]^2*
      Sqrt[(k2 + k4)^2 - ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b2, 
          \[Lambda]b4]]*(k1 + k3 + Sqrt[(k2 + k4)^2 - 
          ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b2, \[Lambda]b4]])^2*
      (k2 + k4 + Sqrt[(k2 + k4)^2 - ab[\[Lambda]2, \[Lambda]4]*
           ab[\[Lambda]b2, \[Lambda]b4]])^6*sb[\[Lambda]2, \[Lambda]b4]^2*
      sb[\[Lambda]4, \[Lambda]b2]^2) - 
    ((I/128)*(k3 + k4)*((k1 + k2 - k3 - k4)*(k1 - k2 + k3 + k4)^2*
        (-k1 + k2 + k3 + k4)^2*(k1^2 + 4*k1*k2 + k2^2 - (k3 + k4)^2) + 
       k3*k4*(2*(k1 + k2 - k3 - k4)*(k1 - k2 + k3 + k4)^2*
          (-k1 + k2 + k3 + k4)^2 + ((k1^2 + 4*k1*k2 + k2^2 - (k3 + k4)^2)*
           (k1^5 - 3*k1^4*(k2 + k3 + k4) + (-k2 + k3 + k4)^4*(k2 + k3 + k4) + 
            2*k1^3*(k2^2 + 6*k2*(k3 + k4) + (k3 + k4)^2) + 
            2*k1^2*(k2^3 - 9*k2^2*(k3 + k4) - k2*(k3 + k4)^2 + (k3 + k4)^3) - 
            k1*(3*k2^4 - 12*k2^3*(k3 + k4) + 2*k2^2*(k3 + k4)^2 + 
              4*k2*(k3 + k4)^3 + 3*(k3 + k4)^4)))/(k3 + k4)^2))*
      ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b3, \[Lambda]b4]*
      ((16*(ab[\[Lambda]b1, \[Lambda]b2]*(ab[\[Lambda]b1, \[Lambda]b3]*
             ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b4] + 
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
             sb[\[Lambda]4, \[Lambda]b3]) - ab[\[Lambda]b2, \[Lambda]b3]*
           ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
           Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                 \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                 \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                 \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
               (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                  sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                  ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)])*
         (-2*ab[\[Lambda]1, \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] + 
           2*ab[\[Lambda]3, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] + (2*I)*k1*
            ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3] + (2*I)*k2*
            ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3] - (2*I)*k3*
            ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3] - (2*I)*k4*
            ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3] - I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b4] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4] + I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b4] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]1, \[Lambda]b2]*
            sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1]*
            sb[\[Lambda]3, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]^2*
            sb[\[Lambda]3, \[Lambda]b4]^2 - I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b3] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b3] + I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b3] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]*
            sb[\[Lambda]4, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]2, \[Lambda]b1]*
            sb[\[Lambda]4, \[Lambda]b3] - 2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b3]^2 - 
           I*k1*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k3*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(
                -4*ab[\[Lambda]3, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*
                 ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]4, \[Lambda]b3]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(
                -4*ab[\[Lambda]3, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*
                 ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)])^2*
         (-2*ab[\[Lambda]1, \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] + 
           2*ab[\[Lambda]3, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] - (2*I)*k1*
            ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4] - (2*I)*k2*
            ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4] + (2*I)*k3*
            ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4] + (2*I)*k4*
            ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4] - I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b4] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4] + I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b4] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]1, \[Lambda]b2]*
            sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1]*
            sb[\[Lambda]3, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]^2*
            sb[\[Lambda]3, \[Lambda]b4]^2 - I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b3] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b3] + I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b3] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]*
            sb[\[Lambda]4, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]2, \[Lambda]b1]*
            sb[\[Lambda]4, \[Lambda]b3] - 2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b3]^2 - 
           I*k1*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k3*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(
                -4*ab[\[Lambda]3, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*
                 ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]4, \[Lambda]b3]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(
                -4*ab[\[Lambda]3, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*
                 ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)])^2)/
        ((ab[\[Lambda]b1, \[Lambda]b2]*(ab[\[Lambda]b1, \[Lambda]b3]*
              (2*ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2] - 
               ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b4]) - 
             ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
              sb[\[Lambda]4, \[Lambda]b3]) - ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)])^2*
         (ab[\[Lambda]b1, \[Lambda]b2]*(ab[\[Lambda]b2, \[Lambda]b3]*
              (-2*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1] + 
               ab[\[Lambda]b1, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b4]) + 
             ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
              sb[\[Lambda]4, \[Lambda]b3]) + ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)])^2) - 
       (16*(ab[\[Lambda]b1, \[Lambda]b2]*(ab[\[Lambda]b1, \[Lambda]b3]*
             ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b4] + 
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
             sb[\[Lambda]4, \[Lambda]b3]) + ab[\[Lambda]b2, \[Lambda]b3]*
           ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
           Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                 \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                 \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                 \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
               (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                  sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                  ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)])*
         (-2*ab[\[Lambda]1, \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] + 
           2*ab[\[Lambda]3, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] + (2*I)*k1*
            ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3] + (2*I)*k2*
            ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3] - (2*I)*k3*
            ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3] - (2*I)*k4*
            ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b3] - I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b4] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4] + I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b4] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]1, \[Lambda]b2]*
            sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1]*
            sb[\[Lambda]3, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]^2*
            sb[\[Lambda]3, \[Lambda]b4]^2 - I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b3] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b3] + I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b3] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]*
            sb[\[Lambda]4, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]2, \[Lambda]b1]*
            sb[\[Lambda]4, \[Lambda]b3] - 2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b3]^2 + 
           I*k1*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k2*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k3*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k4*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(
                -4*ab[\[Lambda]3, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*
                 ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]4, \[Lambda]b3]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(
                -4*ab[\[Lambda]3, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*
                 ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)])^2*
         (-2*ab[\[Lambda]1, \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]^2*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] + 
           2*ab[\[Lambda]3, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] - (2*I)*k1*
            ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4] - (2*I)*k2*
            ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4] + (2*I)*k3*
            ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4] + (2*I)*k4*
            ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b4] - I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b4] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4] + I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b4] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]1, \[Lambda]b2]*
            sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1]*
            sb[\[Lambda]3, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]^2*
            sb[\[Lambda]3, \[Lambda]b4]^2 - I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b3] - 
           I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b3] + I*k3*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b3] + 
           I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]*
            sb[\[Lambda]4, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]2, \[Lambda]b1]*
            sb[\[Lambda]4, \[Lambda]b3] - 2*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b3]^2 + 
           I*k1*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           I*k2*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k3*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           I*k4*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] - 
           ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(
                -4*ab[\[Lambda]3, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*
                 ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)] + 
           ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]4, \[Lambda]b3]*Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(
                -4*ab[\[Lambda]3, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*
                 ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
                 ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)])^2)/
        ((ab[\[Lambda]b1, \[Lambda]b2]*(ab[\[Lambda]b2, \[Lambda]b3]*
              (-2*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1] + 
               ab[\[Lambda]b1, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b4]) + 
             ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
              sb[\[Lambda]4, \[Lambda]b3]) - ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)])^2*
         (ab[\[Lambda]b1, \[Lambda]b2]*(ab[\[Lambda]b1, \[Lambda]b3]*
              (2*ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2] - 
               ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b4]) - 
             ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
              sb[\[Lambda]4, \[Lambda]b3]) + ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, 
                  \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                  \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                  \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4] + 
                (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
                   sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
                   ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^
                 2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, 
                 \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)])^2)))/
     (k1^2*k2^2*k3^2*(k1 + k2 - k3 - k4)^4*((2*I)*k1 + (2*I)*k2 - (2*I)*k3 - 
        (2*I)*k4)^3*k4^2*(4*k1^2 + 8*k1*k2 + 4*k2^2 - 4*k3^2 - 8*k3*k4 - 
       4*k4^2 - 4*ab[\[Lambda]1, \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2])*
      ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b3]*
      ab[\[Lambda]b2, \[Lambda]b4]^3*
      Sqrt[(ab[\[Lambda]b1, \[Lambda]b2]^2*(-4*ab[\[Lambda]3, \[Lambda]4]*
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
           ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
           ab[\[Lambda]b3, \[Lambda]b4] + (ab[\[Lambda]b1, \[Lambda]b3]*
             ab[\[Lambda]b2, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b4] + 
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
             sb[\[Lambda]4, \[Lambda]b3])^2))/(ab[\[Lambda]b2, \[Lambda]b3]^2*
         ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]^2)]) - 
    ((I/8)*(k1 + k2)*(k1 + k2 + k3 - k4)*(k1 + k2 - k3 + k4)*
      ((k1 + k2 - k3 - k4)*(k1 + k2 + k3 - k4)*(k1 + k2 - k3 + k4)*
        ((k1 + k2)^2 - k3^2 - 4*k3*k4 - k4^2) - 
       k1*k2*(2*(k1 + k2 - k3 - k4)*(k1 + k2 + k3 - k4)*(k1 + k2 - k3 + k4) + 
         (((k1 + k2)^2 - k3^2 - 4*k3*k4 - k4^2)*((k1 + k2 - k3)^3 + 
            (-3*(k1 + k2)^2 - 6*(k1 + k2)*k3 + k3^2)*k4 + (3*(k1 + k2) + k3)*
             k4^2 - k4^3))/(k1 + k2)^2))*ab[\[Lambda]b1, \[Lambda]b2]*
      ab[\[Lambda]b3, \[Lambda]b4]^2*
      (((ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
           ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2] + 
          ab[\[Lambda]b2, \[Lambda]b4]*(ab[\[Lambda]b2, \[Lambda]b3]*
             ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1] - 
            ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
             Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                    \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                    \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                    \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                  (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                     sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                      \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
                     sb[\[Lambda]2, \[Lambda]b1])^2))/(ab[\[Lambda]b1, 
                   \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]^2*
                 ab[\[Lambda]b2, \[Lambda]b4]^2))]))*
         (2*ab[\[Lambda]1, \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] - 2*ab[\[Lambda]3, \[Lambda]4]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2 + 
           I*k1*ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2] + I*k2*ab[\[Lambda]b1, \[Lambda]b3]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2] - 
           I*k3*ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2] - I*k4*ab[\[Lambda]b1, \[Lambda]b3]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2] - 
           ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]^2 + 
           I*k1*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1] + I*k2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1] - 
           I*k3*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1] - I*k4*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1] - 
           2*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]*
            sb[\[Lambda]2, \[Lambda]b1] - ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1]^2 + I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] + I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] - I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] - ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, 
             \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] - ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]2, \[Lambda]b1]*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] + (2*I)*k1*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b1] + 
           (2*I)*k2*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1] - (2*I)*k3*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
             \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, 
             \[Lambda]b1] - (2*I)*k4*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b1] + 
           ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2]*sb[\[Lambda]3, \[Lambda]b4] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1]*sb[\[Lambda]3, \[Lambda]b4] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^
                 2*(4*ab[\[Lambda]1, \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*
                  ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                  ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))]*sb[\[Lambda]3, \[Lambda]b4] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2]*sb[\[Lambda]4, \[Lambda]b3] + 
           ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1]*sb[\[Lambda]4, \[Lambda]b3] + 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b2, \[Lambda]b4]^2*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))]*sb[\[Lambda]4, \[Lambda]b3])^2*
         (2*ab[\[Lambda]1, \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] - 2*ab[\[Lambda]3, \[Lambda]4]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2 + 
           I*k1*ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2] + I*k2*ab[\[Lambda]b1, \[Lambda]b3]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2] - 
           I*k3*ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2] - I*k4*ab[\[Lambda]b1, \[Lambda]b3]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2] - 
           ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]^2 + 
           I*k1*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1] + I*k2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1] - 
           I*k3*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1] - I*k4*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1] - 
           2*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]*
            sb[\[Lambda]2, \[Lambda]b1] - ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1]^2 + I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] + I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] - I*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] - I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] - ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, 
             \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] - ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]2, \[Lambda]b1]*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] + ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
             \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, 
             \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]*sb[\[Lambda]3, 
             \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1]*
            sb[\[Lambda]3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))]*sb[\[Lambda]3, \[Lambda]b4] - 
           (2*I)*k1*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b2] - (2*I)*k2*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
             \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, 
             \[Lambda]b2] + (2*I)*k3*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b2] + 
           (2*I)*k4*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b2] + ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]*
            sb[\[Lambda]4, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1]*
            sb[\[Lambda]4, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^2*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))]*sb[\[Lambda]4, \[Lambda]b3])^2)/
        ((ab[\[Lambda]b2, \[Lambda]b4]*(ab[\[Lambda]b2, \[Lambda]b3]*
              ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1] + 
             ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
              Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                     \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                     \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                     \[Lambda]b4] - (ab[\[Lambda]b1, \[Lambda]b3]*
                      ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]1, 
                       \[Lambda]b2] + ab[\[Lambda]b2, \[Lambda]b3]*
                      ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                       \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                  ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                   2))]) + ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b3, 
             \[Lambda]b4]*(ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]1, 
               \[Lambda]b2] - 2*ab[\[Lambda]b2, \[Lambda]b3]*
              sb[\[Lambda]3, \[Lambda]b4]))^2*
         (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2] + 
           ab[\[Lambda]b2, \[Lambda]b4]*(ab[\[Lambda]b2, \[Lambda]b3]*
              ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1] + 
             ab[\[Lambda]b1, \[Lambda]b4]*(ab[\[Lambda]b1, \[Lambda]b2]*
                Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                       \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*
                      ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                       \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
                      ab[\[Lambda]b2, \[Lambda]b4] - (ab[\[Lambda]b1, 
                         \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                        sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                         \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
                        sb[\[Lambda]2, \[Lambda]b1])^2))/(ab[\[Lambda]b1, 
                      \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]^2*
                    ab[\[Lambda]b2, \[Lambda]b4]^2))] - 2*ab[\[Lambda]b3, 
                 \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])))^2) - 
       ((ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
           ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2] + 
          ab[\[Lambda]b2, \[Lambda]b4]*(ab[\[Lambda]b2, \[Lambda]b3]*
             ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1] + 
            ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
             Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                    \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                    \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                    \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                  (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                     sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                      \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
                     sb[\[Lambda]2, \[Lambda]b1])^2))/(ab[\[Lambda]b1, 
                   \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]^2*
                 ab[\[Lambda]b2, \[Lambda]b4]^2))]))*
         (2*ab[\[Lambda]1, \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] - 2*ab[\[Lambda]3, \[Lambda]4]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2 + 
           I*k1*ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2] + I*k2*ab[\[Lambda]b1, \[Lambda]b3]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2] - 
           I*k3*ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2] - I*k4*ab[\[Lambda]b1, \[Lambda]b3]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2] - 
           ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]^2 + 
           I*k1*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1] + I*k2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1] - 
           I*k3*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1] - I*k4*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1] - 
           2*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]*
            sb[\[Lambda]2, \[Lambda]b1] - ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1]^2 - I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] - I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] + I*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] + I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] + ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, 
             \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] + ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]2, \[Lambda]b1]*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] + (2*I)*k1*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b1] + 
           (2*I)*k2*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1] - (2*I)*k3*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
             \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, 
             \[Lambda]b1] - (2*I)*k4*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]3, \[Lambda]b1] + 
           ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2]*sb[\[Lambda]3, \[Lambda]b4] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1]*sb[\[Lambda]3, \[Lambda]b4] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]*Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^
                 2*(4*ab[\[Lambda]1, \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*
                  ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                  ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))]*sb[\[Lambda]3, \[Lambda]b4] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2]*sb[\[Lambda]4, \[Lambda]b3] + 
           ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1]*sb[\[Lambda]4, \[Lambda]b3] - 
           ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b2, \[Lambda]b4]^2*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))]*sb[\[Lambda]4, \[Lambda]b3])^2*
         (2*ab[\[Lambda]1, \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4] - 2*ab[\[Lambda]3, \[Lambda]4]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2 + 
           I*k1*ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2] + I*k2*ab[\[Lambda]b1, \[Lambda]b3]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2] - 
           I*k3*ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]1, \[Lambda]b2] - I*k4*ab[\[Lambda]b1, \[Lambda]b3]^2*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2] - 
           ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]^2 + 
           I*k1*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1] + I*k2*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1] - 
           I*k3*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1] - I*k4*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1] - 
           2*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]*
            sb[\[Lambda]2, \[Lambda]b1] - ab[\[Lambda]b2, \[Lambda]b3]^2*
            ab[\[Lambda]b2, \[Lambda]b4]^2*ab[\[Lambda]b3, \[Lambda]b4]*
            sb[\[Lambda]2, \[Lambda]b1]^2 - I*k1*ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] - I*k2*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] + I*k3*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] + I*k4*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] + ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, 
             \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] + ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
             \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]2, \[Lambda]b1]*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))] + ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, 
             \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, 
             \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]*sb[\[Lambda]3, 
             \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1]*
            sb[\[Lambda]3, \[Lambda]b4] - ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))]*sb[\[Lambda]3, \[Lambda]b4] - 
           (2*I)*k1*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b2] - (2*I)*k2*ab[\[Lambda]b1, 
             \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
             \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, 
             \[Lambda]b2] + (2*I)*k3*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]^2*sb[\[Lambda]4, \[Lambda]b2] + 
           (2*I)*k4*ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]4, \[Lambda]b2] + ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2]*
            sb[\[Lambda]4, \[Lambda]b3] + ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1]*
            sb[\[Lambda]4, \[Lambda]b3] - ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^2*
            Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                   \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                   \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, 
                   \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4] - 
                 (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                     \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                     \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                 2))]*sb[\[Lambda]4, \[Lambda]b3])^2)/
        ((ab[\[Lambda]b2, \[Lambda]b4]*(ab[\[Lambda]b2, \[Lambda]b3]*
              ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1] - 
             ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b4]*
              Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                     \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, 
                     \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                    ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, 
                     \[Lambda]b4] - (ab[\[Lambda]b1, \[Lambda]b3]*
                      ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]1, 
                       \[Lambda]b2] + ab[\[Lambda]b2, \[Lambda]b3]*
                      ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]2, 
                       \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^2*
                  ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
                   2))]) + ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b3, 
             \[Lambda]b4]*(ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]1, 
               \[Lambda]b2] - 2*ab[\[Lambda]b2, \[Lambda]b3]*
              sb[\[Lambda]3, \[Lambda]b4]))^2*
         (ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2] + 
           ab[\[Lambda]b2, \[Lambda]b4]*(ab[\[Lambda]b2, \[Lambda]b3]*
              ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1] - 
             ab[\[Lambda]b1, \[Lambda]b4]*(ab[\[Lambda]b1, \[Lambda]b2]*
                Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, 
                       \[Lambda]2]*ab[\[Lambda]b1, \[Lambda]b2]*
                      ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b1, 
                       \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
                      ab[\[Lambda]b2, \[Lambda]b4] - (ab[\[Lambda]b1, 
                         \[Lambda]b3]*ab[\[Lambda]b1, \[Lambda]b4]*
                        sb[\[Lambda]1, \[Lambda]b2] + ab[\[Lambda]b2, 
                         \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
                        sb[\[Lambda]2, \[Lambda]b1])^2))/(ab[\[Lambda]b1, 
                      \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b4]^2*
                    ab[\[Lambda]b2, \[Lambda]b4]^2))] + 2*ab[\[Lambda]b3, 
                 \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])))^2)))/
     (k1^2*k2^2*k3^2*(k1 + k2 - k3 - k4)^4*((2*I)*k1 + (2*I)*k2 - (2*I)*k3 - 
        (2*I)*k4)^3*k4^2*ab[\[Lambda]b1, \[Lambda]b3]^2*
      ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]^3*
      (-4*k1^2 - 8*k1*k2 - 4*k2^2 + 4*k3^2 + 8*k3*k4 + 4*k4^2 - 
       4*ab[\[Lambda]3, \[Lambda]4]*ab[\[Lambda]b3, \[Lambda]b4])*
      Sqrt[-((ab[\[Lambda]b3, \[Lambda]b4]^2*(4*ab[\[Lambda]1, \[Lambda]2]*
            ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b1, \[Lambda]b3]*
            ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
            ab[\[Lambda]b2, \[Lambda]b4] - (ab[\[Lambda]b1, \[Lambda]b3]*
              ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2] + 
             ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
              sb[\[Lambda]2, \[Lambda]b1])^2))/(ab[\[Lambda]b1, \[Lambda]b2]^
           2*ab[\[Lambda]b1, \[Lambda]b4]^2*ab[\[Lambda]b2, \[Lambda]b4]^
           2))]) + (k1*k4*(k1^3 + k2^3 + k3^3 + k2^2*(5*k3 - 3*k4) - 
       3*k3^2*k4 + k3*k4^2 + k4^3 + k1^2*(k2 + k3 + 3*k4) + 
       k2*(5*k3^2 - 12*k3*k4 + k4^2) + k1*(-3*k2^2 - 3*k3^2 + 2*k3*k4 + 
         3*k4^2 + 2*k2*(-6*k3 + k4)))*ab[\[Lambda]b1, \[Lambda]b4]^2*
      ab[\[Lambda]b2, \[Lambda]b3]^2*(ab[\[Lambda]1, \[Lambda]4]^2*
        ab[\[Lambda]b1, \[Lambda]b2]^2*ab[\[Lambda]b1, \[Lambda]b3]*
        ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b4]*
        ab[\[Lambda]b3, \[Lambda]b4]^2 + ab[\[Lambda]b1, \[Lambda]b3]*
        ab[\[Lambda]b1, \[Lambda]b4]^3*ab[\[Lambda]b2, \[Lambda]b4]*
        sb[\[Lambda]1, \[Lambda]b2]^2*sb[\[Lambda]4, \[Lambda]b3]^2 - 
       ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b2]*
        ab[\[Lambda]b3, \[Lambda]b4]*(ab[\[Lambda]b1, \[Lambda]b3]^2*
          (ab[\[Lambda]b1, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b2] - 
            ab[\[Lambda]b1, \[Lambda]b2]*sb[\[Lambda]1, \[Lambda]b4])^2 + 
         ab[\[Lambda]b2, \[Lambda]b4]^2*(ab[\[Lambda]b3, \[Lambda]b4]*
             sb[\[Lambda]4, \[Lambda]b1] - ab[\[Lambda]b1, \[Lambda]b4]*
             sb[\[Lambda]4, \[Lambda]b3])^2 + 2*ab[\[Lambda]b1, \[Lambda]b3]*
          ab[\[Lambda]b2, \[Lambda]b4]*(ab[\[Lambda]b1, \[Lambda]b2]*
            ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]1, \[Lambda]b4]*
            sb[\[Lambda]4, \[Lambda]b1] + 2*ab[\[Lambda]b1, \[Lambda]b4]^2*
            sb[\[Lambda]1, \[Lambda]b2]*sb[\[Lambda]4, \[Lambda]b3] - 
           ab[\[Lambda]b1, \[Lambda]b4]*(ab[\[Lambda]b3, \[Lambda]b4]*
              sb[\[Lambda]1, \[Lambda]b2]*sb[\[Lambda]4, \[Lambda]b1] + 
             ab[\[Lambda]b1, \[Lambda]b2]*sb[\[Lambda]1, \[Lambda]b4]*
              sb[\[Lambda]4, \[Lambda]b3])))))/
     (8*k2^2*k3^2*(-k1 + k2 + k3 - k4)^3*(k1 + k4)*ab[\[Lambda]1, \[Lambda]4]*
      ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
      (ab[\[Lambda]1, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b4] - 
        sb[\[Lambda]1, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b1])^2) - 
    (k2*k4*(k1^3 + k2^3 + k3^3 + k1^2*(-3*k2 + 5*k3 - 3*k4) - 3*k3^2*k4 + 
       k3*k4^2 + k4^3 + k2^2*(k3 + 3*k4) + k2*(-3*k3^2 + 2*k3*k4 + 3*k4^2) + 
       k1*(k2^2 + 5*k3^2 - 12*k3*k4 + k4^2 + 2*k2*(-6*k3 + k4)))*
      ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b2, \[Lambda]b4]^2*
      (ab[\[Lambda]2, \[Lambda]4]^2*ab[\[Lambda]b1, \[Lambda]b2]^2*
        ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
        ab[\[Lambda]b2, \[Lambda]b4]*ab[\[Lambda]b3, \[Lambda]b4]^2 + 
       ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
        ab[\[Lambda]b2, \[Lambda]b4]^3*sb[\[Lambda]2, \[Lambda]b1]^2*
        sb[\[Lambda]4, \[Lambda]b3]^2 + ab[\[Lambda]2, \[Lambda]4]*
        ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b3, \[Lambda]b4]*
        (ab[\[Lambda]b2, \[Lambda]b3]^2*(ab[\[Lambda]b2, \[Lambda]b4]*
             sb[\[Lambda]2, \[Lambda]b1] + ab[\[Lambda]b1, \[Lambda]b2]*
             sb[\[Lambda]2, \[Lambda]b4])^2 + ab[\[Lambda]b1, \[Lambda]b4]^2*
          (ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2] - 
            ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^2 + 
         2*ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
          (-(ab[\[Lambda]b1, \[Lambda]b2]*ab[\[Lambda]b3, \[Lambda]b4]*
             sb[\[Lambda]2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2]) + 
           2*ab[\[Lambda]b2, \[Lambda]b4]^2*sb[\[Lambda]2, \[Lambda]b1]*
            sb[\[Lambda]4, \[Lambda]b3] + ab[\[Lambda]b2, \[Lambda]b4]*
            (-(ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]2, \[Lambda]b1]*sb[
                \[Lambda]4, \[Lambda]b2]) + ab[\[Lambda]b1, \[Lambda]b2]*
              sb[\[Lambda]2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])))))/
     (8*k1^2*k3^2*(k1 - k2 + k3 - k4)^3*(k2 + k4)*ab[\[Lambda]2, \[Lambda]4]*
      ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
      (ab[\[Lambda]2, \[Lambda]4]*ab[\[Lambda]b2, \[Lambda]b4] - 
        sb[\[Lambda]2, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2])^2) - 
    (k3*k4*(k1^3 + k2^3 - 3*k2^2*(k3 + k4) + k2*(k3 + k4)^2 + (k3 + k4)^3 + 
       k1^2*(5*k2 - 3*(k3 + k4)) + k1*(5*k2^2 - 12*k2*(k3 + k4) + 
         (k3 + k4)^2))*ab[\[Lambda]b1, \[Lambda]b2]^2*
      ab[\[Lambda]b3, \[Lambda]b4]^2*(ab[\[Lambda]3, \[Lambda]4]^2*
        ab[\[Lambda]b1, \[Lambda]b3]^2*ab[\[Lambda]b1, \[Lambda]b4]*
        ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]^2*
        ab[\[Lambda]b3, \[Lambda]b4] + ab[\[Lambda]b1, \[Lambda]b4]*
        ab[\[Lambda]b2, \[Lambda]b3]*ab[\[Lambda]b3, \[Lambda]b4]^3*
        sb[\[Lambda]3, \[Lambda]b1]^2*sb[\[Lambda]4, \[Lambda]b2]^2 - 
       ab[\[Lambda]3, \[Lambda]4]*ab[\[Lambda]b1, \[Lambda]b3]*
        ab[\[Lambda]b2, \[Lambda]b4]*(ab[\[Lambda]b2, \[Lambda]b3]^2*
          (ab[\[Lambda]b3, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1] + 
            ab[\[Lambda]b1, \[Lambda]b3]*sb[\[Lambda]3, \[Lambda]b4])^2 + 
         ab[\[Lambda]b1, \[Lambda]b4]^2*(ab[\[Lambda]b3, \[Lambda]b4]*
             sb[\[Lambda]4, \[Lambda]b2] - ab[\[Lambda]b2, \[Lambda]b4]*
             sb[\[Lambda]4, \[Lambda]b3])^2 + 2*ab[\[Lambda]b1, \[Lambda]b4]*
          ab[\[Lambda]b2, \[Lambda]b3]*(-2*ab[\[Lambda]b3, \[Lambda]b4]^2*
            sb[\[Lambda]3, \[Lambda]b1]*sb[\[Lambda]4, \[Lambda]b2] + 
           ab[\[Lambda]b1, \[Lambda]b3]*ab[\[Lambda]b2, \[Lambda]b4]*
            sb[\[Lambda]3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3] + 
           ab[\[Lambda]b3, \[Lambda]b4]*(-(ab[\[Lambda]b1, \[Lambda]b3]*sb[
                \[Lambda]3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b2]) + 
             ab[\[Lambda]b2, \[Lambda]b4]*sb[\[Lambda]3, \[Lambda]b1]*
              sb[\[Lambda]4, \[Lambda]b3])))))/
     (8*k1^2*k2^2*(k1 + k2 - k3 - k4)^3*(k3 + k4)*ab[\[Lambda]3, \[Lambda]4]*
      ab[\[Lambda]b1, \[Lambda]b4]*ab[\[Lambda]b2, \[Lambda]b3]*
      (ab[\[Lambda]3, \[Lambda]4]*ab[\[Lambda]b3, \[Lambda]b4] - 
        sb[\[Lambda]3, \[Lambda]b4]*sb[\[Lambda]4, \[Lambda]b3])^2)

